Renormalization of parton quasi-distributions beyond the leading order: spacelike vs. timelike

We argue that the renormalization factors for nonlocal quark-antiquark and gluon operators at space-like and time-like separations connected by a Wilson line coincide to all orders in perturbation theory. We calculate the anomalous dimensions and renormalization constants of quark-antiquark and gluon operators to three- and two-loop accuracy, respectively, and also compute vacuum expectation values of these operators to three-loop accuracy.

==> anc/ad.mres <==
be=(


       + a * (
          - 11/3*ca
          )

       + a*nf * (
          + 4/3*tr
          )

       + a^2 * (
          - 34/3*ca^2
          )

       + a^2*nf * (
          + 20/3*ca*tr
          + 4*cf*tr
          )

       + a^3 * (
          - 2857/54*ca^3
          )

       + a^3*nf * (
          + 1415/27*ca^2*tr
          + 205/9*cf*ca*tr
          - 2*cf^2*tr
          )

       + a^3*nf^2 * (
          - 158/27*ca*tr^2
          - 44/9*cf*tr^2
          )
 );

gQ=(


       + a * (
          + 3/2*cf
          )

       + a^2 * (
          + 49/12*cf*ca
          - 2*cf*ca*z2
          - 5/4*cf^2
          + 8*cf^2*z2
          )

       + a^2*nl * (
          - 5/3*cf*tr
          )

       + a^3 * (
          - 1451/216*cf*ca^2
          + 11/3*cf*ca^2*z3
          - 130/9*cf*ca^2*z2
          + 24/5*cf*ca^2*z2^2
          + 655/72*cf^2*ca
          - 71/3*cf^2*ca*z3
          + 592/9*cf^2*ca*z2
          + 16/5*cf^2*ca*z2^2
          + 37/4*cf^3
          + 18*cf^3*z3
          - 32*cf^3*z2
          + 16*cf^3*z2^2
          )

       + a^3*nl * (
          + 256/27*cf*ca*tr
          - 76/3*cf*ca*tr*z3
          + 56/9*cf*ca*tr*z2
          - 235/9*cf^2*tr
          + 88/3*cf^2*tr*z3
          - 224/9*cf^2*tr*z2
          )

       + a^3*nl^2 * (
          - 70/27*cf*tr^2
          )
 );

g2h=(


       + a * (
          + 3*cf
          - xil*cf
          )

       + a^2 * (
          + 179/12*cf*ca
          - 2*xil*cf*ca
          - 1/4*xil^2*cf*ca
          )

       + a^2*nf * (
          - 16/3*cf*tr
          )

       + a^3 * (
          + 23815/432*cf*ca^2
          + 12*cf*ca^2*z4
          + 123/8*cf*ca^2*z3
          - 271/32*xil*cf*ca^2
          + 4*xil*cf*ca^2*z4
          - 3*xil*cf*ca^2*z3
          - 39/32*xil^2*cf*ca^2
          - 3/8*xil^2*cf*ca^2*z3
          - 5/16*xil^3*cf*ca^2
          )

       + a^3*nf * (
          - 391/27*cf*ca*tr
          - 48*cf*ca*tr*z3
          - 51*cf^2*tr
          + 48*cf^2*tr*z3
          + 17/4*xil*cf*ca*tr
          )

       + a^3*nf^2 * (
          - 80/27*cf*tr^2
          )
 );

g2=(


       + a * (
          - xil*cf
          )

       + a^2 * (
          - 25/4*cf*ca
          + 3/2*cf^2
          - 2*xil*cf*ca
          - 1/4*xil^2*cf*ca
          )

       + a^2*nf * (
          + 2*cf*tr
          )

       + a^3 * (
          - 9155/144*cf*ca^2
          + 69/8*cf*ca^2*z3
          + 143/4*cf^2*ca
          - 12*cf^2*ca*z3
          - 3/2*cf^3
          - 263/32*xil*cf*ca^2
          - 3/4*xil*cf*ca^2*z3
          - 39/32*xil^2*cf*ca^2
          - 3/8*xil^2*cf*ca^2*z3
          - 5/16*xil^3*cf*ca^2
          )

       + a^3*nf * (
          + 287/9*cf*ca*tr
          - 3*cf^2*tr
          + 17/4*xil*cf*ca*tr
          )

       + a^3*nf^2 * (
          - 20/9*cf*tr^2
          )
 );

g3=(


       + a * (
          + 13/6*ca
          - 1/2*xil*ca
          )

       + a*nf * (
          - 4/3*tr
          )

       + a^2 * (
          + 59/8*ca^2
          - 11/8*xil*ca^2
          - 1/4*xil^2*ca^2
          )

       + a^2*nf * (
          - 5*ca*tr
          - 4*cf*tr
          )

       + a^3 * (
          + 9965/288*ca^3
          - 9/16*ca^3*z3
          - 167/32*xil*ca^3
          - 3/4*xil*ca^3*z3
          - 33/32*xil^2*ca^3
          - 3/16*xil^2*ca^3*z3
          - 7/32*xil^3*ca^3
          )

       + a^3*nf * (
          - 911/18*ca^2*tr
          + 18*ca^2*tr*z3
          - 5/18*cf*ca*tr
          - 24*cf*ca*tr*z3
          + 2*cf^2*tr
          + 2*xil*ca^2*tr
          )

       + a^3*nf^2 * (
          + 76/9*ca*tr^2
          + 44/9*cf*tr^2
          )
 );

gtt=(


       + a * (
          - ca
          )

       + a^2 * (
          - 34/9*ca^2
          + 2/3*ca^2*Pi^2
          )

       + a^2*nf * (
          + 26/9*ca*tr
          )
 );

gpt=(


       + a^2 * (
          + 2/3*ca^2*Pi^2
          )
 );



==> anc/correlators.mres <==
tSigma=(


       + a * (
          - 4*cf
          )

       + a*tLn * (
          - 6*cf
          + 2*xil*cf
          )

       + a^2 * (
          - 1537/24*cf*ca
          - 10*cf*ca*z2
          + 8*cf^2
          - 18*cf^2*z2
          + 3*xil*cf*ca
          - xil*cf*ca*z2
          + 12*xil*cf^2*z2
          + 3/8*xil^2*cf*ca
          + xil^2*cf*ca*z2
          - 2*xil^2*cf^2*z2
          )

       + a^2*tLn * (
          - 355/6*cf*ca
          + 24*cf^2
          + 4*xil*cf*ca
          - 8*xil*cf^2
          + 1/2*xil^2*cf*ca
          )

       + a^2*tLn^2 * (
          - 22*cf*ca
          + 18*cf^2
          + 3*xil*cf*ca
          - 12*xil*cf^2
          + xil^2*cf*ca
          + 2*xil^2*cf^2
          )

       + a^2*nf * (
          + 76/3*cf*tr
          + 8*cf*tr*z2
          )

       + a^2*nf*tLn * (
          + 64/3*cf*tr
          )

       + a^2*nf*tLn^2 * (
          + 8*cf*tr
          )

       + a^3 * (
          - 4176353/3888*cf*ca^2
          - 31*cf*ca^2*z5
          + 4603/48*cf*ca^2*z4
          - 2057/36*cf*ca^2*z3
          - 2167/6*cf*ca^2*z2
          + 22*cf*ca^2*z2*z3
          + 1537/6*cf^2*ca
          + 264*cf^2*ca*z3
          - 315*cf^2*ca*z2
          - 32/3*cf^3
          + 72*cf^3*z3
          + 72*cf^3*z2
          + 13921/576*xil*cf*ca^2
          + 19/3*xil*cf*ca^2*z5
          - 175/6*xil*cf*ca^2*z4
          + 130/3*xil*cf*ca^2*z3
          - 187/36*xil*cf*ca^2*z2
          + 10/3*xil*cf*ca^2*z2*z3
          - 12*xil*cf^2*ca
          - 124*xil*cf^2*ca*z3
          + 439/3*xil*cf^2*ca*z2
          - 72*xil*cf^3*z3
          - 48*xil*cf^3*z2
          + 197/64*xil^2*cf*ca^2
          - 1/16*xil^2*cf*ca^2*z4
          - 19/4*xil^2*cf*ca^2*z3
          + 15/4*xil^2*cf*ca^2*z2
          - 3/2*xil^2*cf^2*ca
          - 9*xil^2*cf^2*ca*z2
          + 24*xil^2*cf^3*z3
          + 8*xil^2*cf^3*z2
          + 29/48*xil^3*cf*ca^2
          - 4/3*xil^3*cf*ca^2*z3
          + xil^3*cf*ca^2*z2
          + 4*xil^3*cf^2*ca*z3
          - xil^3*cf^2*ca*z2
          - 8/3*xil^3*cf^3*z3
          )

       + a^3*tLn * (
          - 246283/216*cf*ca^2
          - 24*cf*ca^2*z4
          - 123/4*cf*ca^2*z3
          - 440/3*cf*ca^2*z2
          + 7451/12*cf^2*ca
          - 204*cf^2*ca*z2
          - 48*cf^3
          + 108*cf^3*z2
          + 767/16*xil*cf*ca^2
          - 8*xil*cf*ca^2*z4
          + 6*xil*cf*ca^2*z3
          - 31/3*xil*cf*ca^2*z2
          - 1945/12*xil*cf^2*ca
          + 110*xil*cf^2*ca*z2
          + 16*xil*cf^3
          - 108*xil*cf^3*z2
          + 123/16*xil^2*cf*ca^2
          + 3/4*xil^2*cf*ca^2*z3
          + 5*xil^2*cf*ca^2*z2
          + 7/4*xil^2*cf^2*ca
          - 8*xil^2*cf^2*ca*z2
          + 36*xil^2*cf^3*z2
          + 11/8*xil^3*cf*ca^2
          + 2*xil^3*cf*ca^2*z2
          + 3/4*xil^3*cf^2*ca
          - 2*xil^3*cf^2*ca*z2
          - 4*xil^3*cf^3*z2
          )

       + a^3*tLn^2 * (
          - 4517/9*cf*ca^2
          + 443*cf^2*ca
          - 72*cf^3
          + 343/12*xil*cf*ca^2
          - 463/3*xil*cf^2*ca
          + 48*xil*cf^3
          + 25/4*xil^2*cf*ca^2
          + xil^2*cf^2*ca
          - 8*xil^2*cf^3
          + xil^3*cf*ca^2
          + xil^3*cf^2*ca
          )

       + a^3*tLn^3 * (
          - 968/9*cf*ca^2
          + 132*cf^2*ca
          - 36*cf^3
          + 31/3*xil*cf*ca^2
          - 62*xil*cf^2*ca
          + 36*xil*cf^3
          + 3*xil^2*cf*ca^2
          - 12*xil^2*cf^3
          + 2/3*xil^3*cf*ca^2
          + 2*xil^3*cf^2*ca
          + 4/3*xil^3*cf^3
          )

       + a^3*nf * (
          + 184346/243*cf*ca*tr
          - 24*cf*ca*tr*z4
          + 260/9*cf*ca*tr*z3
          + 2836/9*cf*ca*tr*z2
          + 179/2*cf^2*tr
          - 24*cf^2*tr*z4
          - 200*cf^2*tr*z3
          + 120*cf^2*tr*z2
          - 673/72*xil*cf*ca*tr
          - 32/3*xil*cf*ca*tr*z3
          + 2/9*xil*cf*ca*tr*z2
          + 32*xil*cf^2*tr*z3
          - 128/3*xil*cf^2*tr*z2
          )

       + a^3*nf*tLn * (
          + 21476/27*cf*ca*tr
          + 96*cf*ca*tr*z3
          + 512/3*cf*ca*tr*z2
          - 310/3*cf^2*tr
          - 96*cf^2*tr*z3
          + 48*cf^2*tr*z2
          - 33/2*xil*cf*ca*tr
          + 8/3*xil*cf*ca*tr*z2
          + 152/3*xil*cf^2*tr
          - 16*xil*cf^2*tr*z2
          )

       + a^3*nf*tLn^2 * (
          + 3188/9*cf*ca*tr
          - 136*cf^2*tr
          - 26/3*xil*cf*ca*tr
          + 128/3*xil*cf^2*tr
          )

       + a^3*nf*tLn^3 * (
          + 704/9*cf*ca*tr
          - 48*cf^2*tr
          - 8/3*xil*cf*ca*tr
          + 16*xil*cf^2*tr
          )

       + a^3*nf^2 * (
          - 31232/243*cf*tr^2
          + 160/9*cf*tr^2*z3
          - 512/9*cf*tr^2*z2
          )

       + a^3*nf^2*tLn * (
          - 3488/27*cf*tr^2
          - 128/3*cf*tr^2*z2
          )

       + a^3*nf^2*tLn^2 * (
          - 512/9*cf*tr^2
          )

       + a^3*nf^2*tLn^3 * (
          - 128/9*cf*tr^2
          )
 );

sSigma=(


       + a * (
          - 4*cf
          - 3*cf*x*Pi*Im1
          + xil*cf*x*Pi*Im1
          )

       + a*sLn * (
          - 6*cf
          + 2*xil*cf
          )

       + a^2 * (
          - 1537/24*cf*ca
          - 10*cf*ca*z2
          - 355/12*cf*ca*x*Pi*Im1
          + 11/2*cf*ca*x*Pi^2
          + 8*cf^2
          - 18*cf^2*z2
          + 12*cf^2*x*Pi*Im1
          - 9/2*cf^2*x*Pi^2
          + 3*xil*cf*ca
          - xil*cf*ca*z2
          + 2*xil*cf*ca*x*Pi*Im1
          - 3/4*xil*cf*ca*x*Pi^2
          + 12*xil*cf^2*z2
          - 4*xil*cf^2*x*Pi*Im1
          + 3*xil*cf^2*x*Pi^2
          + 3/8*xil^2*cf*ca
          + xil^2*cf*ca*z2
          + 1/4*xil^2*cf*ca*x*Pi*Im1
          - 1/4*xil^2*cf*ca*x*Pi^2
          - 2*xil^2*cf^2*z2
          - 1/2*xil^2*cf^2*x*Pi^2
          )

       + a^2*sLn * (
          - 355/6*cf*ca
          - 22*cf*ca*x*Pi*Im1
          + 24*cf^2
          + 18*cf^2*x*Pi*Im1
          + 4*xil*cf*ca
          + 3*xil*cf*ca*x*Pi*Im1
          - 8*xil*cf^2
          - 12*xil*cf^2*x*Pi*Im1
          + 1/2*xil^2*cf*ca
          + xil^2*cf*ca*x*Pi*Im1
          + 2*xil^2*cf^2*x*Pi*Im1
          )

       + a^2*sLn^2 * (
          - 22*cf*ca
          + 18*cf^2
          + 3*xil*cf*ca
          - 12*xil*cf^2
          + xil^2*cf*ca
          + 2*xil^2*cf^2
          )

       + a^2*nf * (
          + 76/3*cf*tr
          + 8*cf*tr*z2
          + 32/3*cf*tr*x*Pi*Im1
          - 2*cf*tr*x*Pi^2
          )

       + a^2*nf*sLn * (
          + 64/3*cf*tr
          + 8*cf*tr*x*Pi*Im1
          )

       + a^2*nf*sLn^2 * (
          + 8*cf*tr
          )

       + a^3 * (
          - 4176353/3888*cf*ca^2
          - 31*cf*ca^2*z5
          + 4603/48*cf*ca^2*z4
          - 2057/36*cf*ca^2*z3
          - 2167/6*cf*ca^2*z2
          + 22*cf*ca^2*z2*z3
          - 246283/432*cf*ca^2*x*Pi*Im1
          - 12*cf*ca^2*x*Pi*Im1*z4
          - 123/8*cf*ca^2*x*Pi*Im1*z3
          - 220/3*cf*ca^2*x*Pi*Im1*z2
          + 4517/36*cf*ca^2*x*Pi^2
          + 121/9*cf*ca^2*x*Pi^3*Im1
          + 1537/6*cf^2*ca
          + 264*cf^2*ca*z3
          - 315*cf^2*ca*z2
          + 7451/24*cf^2*ca*x*Pi*Im1
          - 102*cf^2*ca*x*Pi*Im1*z2
          - 443/4*cf^2*ca*x*Pi^2
          - 33/2*cf^2*ca*x*Pi^3*Im1
          - 32/3*cf^3
          + 72*cf^3*z3
          + 72*cf^3*z2
          - 24*cf^3*x*Pi*Im1
          + 54*cf^3*x*Pi*Im1*z2
          + 18*cf^3*x*Pi^2
          + 9/2*cf^3*x*Pi^3*Im1
          + 13921/576*xil*cf*ca^2
          + 19/3*xil*cf*ca^2*z5
          - 175/6*xil*cf*ca^2*z4
          + 130/3*xil*cf*ca^2*z3
          - 187/36*xil*cf*ca^2*z2
          + 10/3*xil*cf*ca^2*z2*z3
          + 767/32*xil*cf*ca^2*x*Pi*Im1
          - 4*xil*cf*ca^2*x*Pi*Im1*z4
          + 3*xil*cf*ca^2*x*Pi*Im1*z3
          - 31/6*xil*cf*ca^2*x*Pi*Im1*z2
          - 343/48*xil*cf*ca^2*x*Pi^2
          - 31/24*xil*cf*ca^2*x*Pi^3*Im1
          - 12*xil*cf^2*ca
          - 124*xil*cf^2*ca*z3
          + 439/3*xil*cf^2*ca*z2
          - 1945/24*xil*cf^2*ca*x*Pi*Im1
          + 55*xil*cf^2*ca*x*Pi*Im1*z2
          + 463/12*xil*cf^2*ca*x*Pi^2
          + 31/4*xil*cf^2*ca*x*Pi^3*Im1
          - 72*xil*cf^3*z3
          - 48*xil*cf^3*z2
          + 8*xil*cf^3*x*Pi*Im1
          - 54*xil*cf^3*x*Pi*Im1*z2
          - 12*xil*cf^3*x*Pi^2
          - 9/2*xil*cf^3*x*Pi^3*Im1
          + 197/64*xil^2*cf*ca^2
          - 1/16*xil^2*cf*ca^2*z4
          - 19/4*xil^2*cf*ca^2*z3
          + 15/4*xil^2*cf*ca^2*z2
          + 123/32*xil^2*cf*ca^2*x*Pi*Im1
          + 3/8*xil^2*cf*ca^2*x*Pi*Im1*z3
          + 5/2*xil^2*cf*ca^2*x*Pi*Im1*z2
          - 25/16*xil^2*cf*ca^2*x*Pi^2
          - 3/8*xil^2*cf*ca^2*x*Pi^3*Im1
          - 3/2*xil^2*cf^2*ca
          - 9*xil^2*cf^2*ca*z2
          + 7/8*xil^2*cf^2*ca*x*Pi*Im1
          - 4*xil^2*cf^2*ca*x*Pi*Im1*z2
          - 1/4*xil^2*cf^2*ca*x*Pi^2
          + 24*xil^2*cf^3*z3
          + 8*xil^2*cf^3*z2
          + 18*xil^2*cf^3*x*Pi*Im1*z2
          + 2*xil^2*cf^3*x*Pi^2
          + 3/2*xil^2*cf^3*x*Pi^3*Im1
          + 29/48*xil^3*cf*ca^2
          - 4/3*xil^3*cf*ca^2*z3
          + xil^3*cf*ca^2*z2
          + 11/16*xil^3*cf*ca^2*x*Pi*Im1
          + xil^3*cf*ca^2*x*Pi*Im1*z2
          - 1/4*xil^3*cf*ca^2*x*Pi^2
          - 1/12*xil^3*cf*ca^2*x*Pi^3*Im1
          + 4*xil^3*cf^2*ca*z3
          - xil^3*cf^2*ca*z2
          + 3/8*xil^3*cf^2*ca*x*Pi*Im1
          - xil^3*cf^2*ca*x*Pi*Im1*z2
          - 1/4*xil^3*cf^2*ca*x*Pi^2
          - 1/4*xil^3*cf^2*ca*x*Pi^3*Im1
          - 8/3*xil^3*cf^3*z3
          - 2*xil^3*cf^3*x*Pi*Im1*z2
          - 1/6*xil^3*cf^3*x*Pi^3*Im1
          )

       + a^3*sLn * (
          - 246283/216*cf*ca^2
          - 24*cf*ca^2*z4
          - 123/4*cf*ca^2*z3
          - 440/3*cf*ca^2*z2
          - 4517/9*cf*ca^2*x*Pi*Im1
          + 242/3*cf*ca^2*x*Pi^2
          + 7451/12*cf^2*ca
          - 204*cf^2*ca*z2
          + 443*cf^2*ca*x*Pi*Im1
          - 99*cf^2*ca*x*Pi^2
          - 48*cf^3
          + 108*cf^3*z2
          - 72*cf^3*x*Pi*Im1
          + 27*cf^3*x*Pi^2
          + 767/16*xil*cf*ca^2
          - 8*xil*cf*ca^2*z4
          + 6*xil*cf*ca^2*z3
          - 31/3*xil*cf*ca^2*z2
          + 343/12*xil*cf*ca^2*x*Pi*Im1
          - 31/4*xil*cf*ca^2*x*Pi^2
          - 1945/12*xil*cf^2*ca
          + 110*xil*cf^2*ca*z2
          - 463/3*xil*cf^2*ca*x*Pi*Im1
          + 93/2*xil*cf^2*ca*x*Pi^2
          + 16*xil*cf^3
          - 108*xil*cf^3*z2
          + 48*xil*cf^3*x*Pi*Im1
          - 27*xil*cf^3*x*Pi^2
          + 123/16*xil^2*cf*ca^2
          + 3/4*xil^2*cf*ca^2*z3
          + 5*xil^2*cf*ca^2*z2
          + 25/4*xil^2*cf*ca^2*x*Pi*Im1
          - 9/4*xil^2*cf*ca^2*x*Pi^2
          + 7/4*xil^2*cf^2*ca
          - 8*xil^2*cf^2*ca*z2
          + xil^2*cf^2*ca*x*Pi*Im1
          + 36*xil^2*cf^3*z2
          - 8*xil^2*cf^3*x*Pi*Im1
          + 9*xil^2*cf^3*x*Pi^2
          + 11/8*xil^3*cf*ca^2
          + 2*xil^3*cf*ca^2*z2
          + xil^3*cf*ca^2*x*Pi*Im1
          - 1/2*xil^3*cf*ca^2*x*Pi^2
          + 3/4*xil^3*cf^2*ca
          - 2*xil^3*cf^2*ca*z2
          + xil^3*cf^2*ca*x*Pi*Im1
          - 3/2*xil^3*cf^2*ca*x*Pi^2
          - 4*xil^3*cf^3*z2
          - xil^3*cf^3*x*Pi^2
          )

       + a^3*sLn^2 * (
          - 4517/9*cf*ca^2
          - 484/3*cf*ca^2*x*Pi*Im1
          + 443*cf^2*ca
          + 198*cf^2*ca*x*Pi*Im1
          - 72*cf^3
          - 54*cf^3*x*Pi*Im1
          + 343/12*xil*cf*ca^2
          + 31/2*xil*cf*ca^2*x*Pi*Im1
          - 463/3*xil*cf^2*ca
          - 93*xil*cf^2*ca*x*Pi*Im1
          + 48*xil*cf^3
          + 54*xil*cf^3*x*Pi*Im1
          + 25/4*xil^2*cf*ca^2
          + 9/2*xil^2*cf*ca^2*x*Pi*Im1
          + xil^2*cf^2*ca
          - 8*xil^2*cf^3
          - 18*xil^2*cf^3*x*Pi*Im1
          + xil^3*cf*ca^2
          + xil^3*cf*ca^2*x*Pi*Im1
          + xil^3*cf^2*ca
          + 3*xil^3*cf^2*ca*x*Pi*Im1
          + 2*xil^3*cf^3*x*Pi*Im1
          )

       + a^3*sLn^3 * (
          - 968/9*cf*ca^2
          + 132*cf^2*ca
          - 36*cf^3
          + 31/3*xil*cf*ca^2
          - 62*xil*cf^2*ca
          + 36*xil*cf^3
          + 3*xil^2*cf*ca^2
          - 12*xil^2*cf^3
          + 2/3*xil^3*cf*ca^2
          + 2*xil^3*cf^2*ca
          + 4/3*xil^3*cf^3
          )

       + a^3*nf * (
          + 184346/243*cf*ca*tr
          - 24*cf*ca*tr*z4
          + 260/9*cf*ca*tr*z3
          + 2836/9*cf*ca*tr*z2
          + 10738/27*cf*ca*tr*x*Pi*Im1
          + 48*cf*ca*tr*x*Pi*Im1*z3
          + 256/3*cf*ca*tr*x*Pi*Im1*z2
          - 797/9*cf*ca*tr*x*Pi^2
          - 88/9*cf*ca*tr*x*Pi^3*Im1
          + 179/2*cf^2*tr
          - 24*cf^2*tr*z4
          - 200*cf^2*tr*z3
          + 120*cf^2*tr*z2
          - 155/3*cf^2*tr*x*Pi*Im1
          - 48*cf^2*tr*x*Pi*Im1*z3
          + 24*cf^2*tr*x*Pi*Im1*z2
          + 34*cf^2*tr*x*Pi^2
          + 6*cf^2*tr*x*Pi^3*Im1
          - 673/72*xil*cf*ca*tr
          - 32/3*xil*cf*ca*tr*z3
          + 2/9*xil*cf*ca*tr*z2
          - 33/4*xil*cf*ca*tr*x*Pi*Im1
          + 4/3*xil*cf*ca*tr*x*Pi*Im1*z2
          + 13/6*xil*cf*ca*tr*x*Pi^2
          + 1/3*xil*cf*ca*tr*x*Pi^3*Im1
          + 32*xil*cf^2*tr*z3
          - 128/3*xil*cf^2*tr*z2
          + 76/3*xil*cf^2*tr*x*Pi*Im1
          - 8*xil*cf^2*tr*x*Pi*Im1*z2
          - 32/3*xil*cf^2*tr*x*Pi^2
          - 2*xil*cf^2*tr*x*Pi^3*Im1
          )

       + a^3*nf*sLn * (
          + 21476/27*cf*ca*tr
          + 96*cf*ca*tr*z3
          + 512/3*cf*ca*tr*z2
          + 3188/9*cf*ca*tr*x*Pi*Im1
          - 176/3*cf*ca*tr*x*Pi^2
          - 310/3*cf^2*tr
          - 96*cf^2*tr*z3
          + 48*cf^2*tr*z2
          - 136*cf^2*tr*x*Pi*Im1
          + 36*cf^2*tr*x*Pi^2
          - 33/2*xil*cf*ca*tr
          + 8/3*xil*cf*ca*tr*z2
          - 26/3*xil*cf*ca*tr*x*Pi*Im1
          + 2*xil*cf*ca*tr*x*Pi^2
          + 152/3*xil*cf^2*tr
          - 16*xil*cf^2*tr*z2
          + 128/3*xil*cf^2*tr*x*Pi*Im1
          - 12*xil*cf^2*tr*x*Pi^2
          )

       + a^3*nf*sLn^2 * (
          + 3188/9*cf*ca*tr
          + 352/3*cf*ca*tr*x*Pi*Im1
          - 136*cf^2*tr
          - 72*cf^2*tr*x*Pi*Im1
          - 26/3*xil*cf*ca*tr
          - 4*xil*cf*ca*tr*x*Pi*Im1
          + 128/3*xil*cf^2*tr
          + 24*xil*cf^2*tr*x*Pi*Im1
          )

       + a^3*nf*sLn^3 * (
          + 704/9*cf*ca*tr
          - 48*cf^2*tr
          - 8/3*xil*cf*ca*tr
          + 16*xil*cf^2*tr
          )

       + a^3*nf^2 * (
          - 31232/243*cf*tr^2
          + 160/9*cf*tr^2*z3
          - 512/9*cf*tr^2*z2
          - 1744/27*cf*tr^2*x*Pi*Im1
          - 64/3*cf*tr^2*x*Pi*Im1*z2
          + 128/9*cf*tr^2*x*Pi^2
          + 16/9*cf*tr^2*x*Pi^3*Im1
          )

       + a^3*nf^2*sLn * (
          - 3488/27*cf*tr^2
          - 128/3*cf*tr^2*z2
          - 512/9*cf*tr^2*x*Pi*Im1
          + 32/3*cf*tr^2*x*Pi^2
          )

       + a^3*nf^2*sLn^2 * (
          - 512/9*cf*tr^2
          - 64/3*cf*tr^2*x*Pi*Im1
          )

       + a^3*nf^2*sLn^3 * (
          - 128/9*cf*tr^2
          )
 );

tPi=(


       + tLn * (
          + dR*pv^2*Pi^-2
          )

       + a * (
          + 49/2*cf*dR*pv^2*Pi^-2
          - 8*cf*dR*pv^2*z3*Pi^-2
          + 9*cf*dR*pv^2*z2*Pi^-2
          )

       + a*tLn * (
          + 17*cf*dR*pv^2*Pi^-2
          + 8*cf*dR*pv^2*z2*Pi^-2
          )

       + a*tLn^2 * (
          + 3*cf*dR*pv^2*Pi^-2
          )

       + a^2 * (
          + 1047125/2592*cf*ca*dR*pv^2*Pi^-2
          + 68/3*cf*ca*dR*pv^2*z5*Pi^-2
          + 5819/36*cf*ca*dR*pv^2*z4*Pi^-2
          - 4510/27*cf*ca*dR*pv^2*z3*Pi^-2
          + 19753/162*cf*ca*dR*pv^2*z2*Pi^-2
          - 40/3*cf*ca*dR*pv^2*z2*z3*Pi^-2
          + 5/2*cf*ca*dR*pv^2*z2^2*Pi^-2
          + 17003/96*cf^2*dR*pv^2*Pi^-2
          + 172/3*cf^2*dR*pv^2*z5*Pi^-2
          + 41*cf^2*dR*pv^2*z4*Pi^-2
          - 101*cf^2*dR*pv^2*z3*Pi^-2
          + 2099/6*cf^2*dR*pv^2*z2*Pi^-2
          - 224/3*cf^2*dR*pv^2*z2*z3*Pi^-2
          - 10*cf^2*dR*pv^2*z2^2*Pi^-2
          )

       + a^2*tLn * (
          + 20057/72*cf*ca*dR*pv^2*Pi^-2
          - 16*cf*ca*dR*pv^2*z4*Pi^-2
          - 104*cf*ca*dR*pv^2*z3*Pi^-2
          + 872/9*cf*ca*dR*pv^2*z2*Pi^-2
          + 1173/8*cf^2*dR*pv^2*Pi^-2
          + 16*cf^2*dR*pv^2*z4*Pi^-2
          - 8*cf^2*dR*pv^2*z3*Pi^-2
          + 242*cf^2*dR*pv^2*z2*Pi^-2
          )

       + a^2*tLn^2 * (
          + 141/2*cf*ca*dR*pv^2*Pi^-2
          + 76/3*cf*ca*dR*pv^2*z2*Pi^-2
          + 97/2*cf^2*dR*pv^2*Pi^-2
          + 40*cf^2*dR*pv^2*z2*Pi^-2
          )

       + a^2*tLn^3 * (
          + 22/3*cf*ca*dR*pv^2*Pi^-2
          + 6*cf^2*dR*pv^2*Pi^-2
          )

       + a^2*nl * (
          - 96973/648*cf*tr*dR*pv^2*Pi^-2
          - 592/9*cf*tr*dR*pv^2*z4*Pi^-2
          + 1184/27*cf*tr*dR*pv^2*z3*Pi^-2
          - 3802/81*cf*tr*dR*pv^2*z2*Pi^-2
          )

       + a^2*nl*tLn * (
          - 1849/18*cf*tr*dR*pv^2*Pi^-2
          + 32*cf*tr*dR*pv^2*z3*Pi^-2
          - 328/9*cf*tr*dR*pv^2*z2*Pi^-2
          )

       + a^2*nl*tLn^2 * (
          - 26*cf*tr*dR*pv^2*Pi^-2
          - 32/3*cf*tr*dR*pv^2*z2*Pi^-2
          )

       + a^2*nl*tLn^3 * (
          - 8/3*cf*tr*dR*pv^2*Pi^-2
          )

       + dR*pv^2*Pi^-2
         
 );

sPi=(


       + sLn * (
          - dR*pv^2*Pi^-2
          )

       + a * (
          - 49/2*cf*dR*pv^2*Pi^-2
          + 8*cf*dR*pv^2*z3*Pi^-2
          - 9*cf*dR*pv^2*z2*Pi^-2
          - 17/2*cf*dR*pv^2*x*Pi^-1*Im1
          + 3/4*cf*dR*pv^2*x
          - 4*cf*dR*pv^2*x*z2*Pi^-1*Im1
          )

       + a*sLn * (
          - 17*cf*dR*pv^2*Pi^-2
          - 8*cf*dR*pv^2*z2*Pi^-2
          - 3*cf*dR*pv^2*x*Pi^-1*Im1
          )

       + a*sLn^2 * (
          - 3*cf*dR*pv^2*Pi^-2
          )

       + a^2 * (
          - 1047125/2592*cf*ca*dR*pv^2*Pi^-2
          - 68/3*cf*ca*dR*pv^2*z5*Pi^-2
          - 5819/36*cf*ca*dR*pv^2*z4*Pi^-2
          + 4510/27*cf*ca*dR*pv^2*z3*Pi^-2
          - 19753/162*cf*ca*dR*pv^2*z2*Pi^-2
          + 40/3*cf*ca*dR*pv^2*z2*z3*Pi^-2
          - 5/2*cf*ca*dR*pv^2*z2^2*Pi^-2
          - 20057/144*cf*ca*dR*pv^2*x*Pi^-1*Im1
          + 141/8*cf*ca*dR*pv^2*x
          + 11/12*cf*ca*dR*pv^2*x*Pi*Im1
          + 8*cf*ca*dR*pv^2*x*z4*Pi^-1*Im1
          + 52*cf*ca*dR*pv^2*x*z3*Pi^-1*Im1
          - 436/9*cf*ca*dR*pv^2*x*z2*Pi^-1*Im1
          + 19/3*cf*ca*dR*pv^2*x*z2
          - 17003/96*cf^2*dR*pv^2*Pi^-2
          - 172/3*cf^2*dR*pv^2*z5*Pi^-2
          - 41*cf^2*dR*pv^2*z4*Pi^-2
          + 101*cf^2*dR*pv^2*z3*Pi^-2
          - 2099/6*cf^2*dR*pv^2*z2*Pi^-2
          + 224/3*cf^2*dR*pv^2*z2*z3*Pi^-2
          + 10*cf^2*dR*pv^2*z2^2*Pi^-2
          - 1173/16*cf^2*dR*pv^2*x*Pi^-1*Im1
          + 97/8*cf^2*dR*pv^2*x
          + 3/4*cf^2*dR*pv^2*x*Pi*Im1
          - 8*cf^2*dR*pv^2*x*z4*Pi^-1*Im1
          + 4*cf^2*dR*pv^2*x*z3*Pi^-1*Im1
          - 121*cf^2*dR*pv^2*x*z2*Pi^-1*Im1
          + 10*cf^2*dR*pv^2*x*z2
          )

       + a^2*sLn * (
          - 20057/72*cf*ca*dR*pv^2*Pi^-2
          + 16*cf*ca*dR*pv^2*z4*Pi^-2
          + 104*cf*ca*dR*pv^2*z3*Pi^-2
          - 872/9*cf*ca*dR*pv^2*z2*Pi^-2
          - 141/2*cf*ca*dR*pv^2*x*Pi^-1*Im1
          + 11/2*cf*ca*dR*pv^2*x
          - 76/3*cf*ca*dR*pv^2*x*z2*Pi^-1*Im1
          - 1173/8*cf^2*dR*pv^2*Pi^-2
          - 16*cf^2*dR*pv^2*z4*Pi^-2
          + 8*cf^2*dR*pv^2*z3*Pi^-2
          - 242*cf^2*dR*pv^2*z2*Pi^-2
          - 97/2*cf^2*dR*pv^2*x*Pi^-1*Im1
          + 9/2*cf^2*dR*pv^2*x
          - 40*cf^2*dR*pv^2*x*z2*Pi^-1*Im1
          )

       + a^2*sLn^2 * (
          - 141/2*cf*ca*dR*pv^2*Pi^-2
          - 76/3*cf*ca*dR*pv^2*z2*Pi^-2
          - 11*cf*ca*dR*pv^2*x*Pi^-1*Im1
          - 97/2*cf^2*dR*pv^2*Pi^-2
          - 40*cf^2*dR*pv^2*z2*Pi^-2
          - 9*cf^2*dR*pv^2*x*Pi^-1*Im1
          )

       + a^2*sLn^3 * (
          - 22/3*cf*ca*dR*pv^2*Pi^-2
          - 6*cf^2*dR*pv^2*Pi^-2
          )

       + a^2*nl * (
          + 96973/648*cf*tr*dR*pv^2*Pi^-2
          + 592/9*cf*tr*dR*pv^2*z4*Pi^-2
          - 1184/27*cf*tr*dR*pv^2*z3*Pi^-2
          + 3802/81*cf*tr*dR*pv^2*z2*Pi^-2
          + 1849/36*cf*tr*dR*pv^2*x*Pi^-1*Im1
          - 13/2*cf*tr*dR*pv^2*x
          - 1/3*cf*tr*dR*pv^2*x*Pi*Im1
          - 16*cf*tr*dR*pv^2*x*z3*Pi^-1*Im1
          + 164/9*cf*tr*dR*pv^2*x*z2*Pi^-1*Im1
          - 8/3*cf*tr*dR*pv^2*x*z2
          )

       + a^2*nl*sLn * (
          + 1849/18*cf*tr*dR*pv^2*Pi^-2
          - 32*cf*tr*dR*pv^2*z3*Pi^-2
          + 328/9*cf*tr*dR*pv^2*z2*Pi^-2
          + 26*cf*tr*dR*pv^2*x*Pi^-1*Im1
          - 2*cf*tr*dR*pv^2*x
          + 32/3*cf*tr*dR*pv^2*x*z2*Pi^-1*Im1
          )

       + a^2*nl*sLn^2 * (
          + 26*cf*tr*dR*pv^2*Pi^-2
          + 32/3*cf*tr*dR*pv^2*z2*Pi^-2
          + 4*cf*tr*dR*pv^2*x*Pi^-1*Im1
          )

       + a^2*nl*sLn^3 * (
          + 8/3*cf*tr*dR*pv^2*Pi^-2
          )

       - dR*pv^2*Pi^-2
          - 1/2*dR*pv^2*x*Pi^-1*Im1
         
 );

tD=(


       + a * (
          + 17*cf*dR
          + 8*cf*dR*z2
          )

       + a*tLn * (
          + 6*cf*dR
          )

       + a^2 * (
          + 20057/72*cf*ca*dR
          - 16*cf*ca*dR*z4
          - 104*cf*ca*dR*z3
          + 872/9*cf*ca*dR*z2
          + 1173/8*cf^2*dR
          + 16*cf^2*dR*z4
          - 8*cf^2*dR*z3
          + 242*cf^2*dR*z2
          )

       + a^2*tLn * (
          + 141*cf*ca*dR
          + 152/3*cf*ca*dR*z2
          + 97*cf^2*dR
          + 80*cf^2*dR*z2
          )

       + a^2*tLn^2 * (
          + 22*cf*ca*dR
          + 18*cf^2*dR
          )

       + a^2*nl * (
          - 1849/18*cf*tr*dR
          + 32*cf*tr*dR*z3
          - 328/9*cf*tr*dR*z2
          )

       + a^2*nl*tLn * (
          - 52*cf*tr*dR
          - 64/3*cf*tr*dR*z2
          )

       + a^2*nl*tLn^2 * (
          - 8*cf*tr*dR
          )

       + dR
         
 );

sD=(


       + a * (
          - 17*cf*dR
          - 8*cf*dR*z2
          - 3*cf*dR*x*Pi*Im1
          )

       + a*sLn * (
          - 6*cf*dR
          )

       + a^2 * (
          - 20057/72*cf*ca*dR
          + 16*cf*ca*dR*z4
          + 104*cf*ca*dR*z3
          - 872/9*cf*ca*dR*z2
          - 141/2*cf*ca*dR*x*Pi*Im1
          + 11/2*cf*ca*dR*x*Pi^2
          - 76/3*cf*ca*dR*x*z2*Pi*Im1
          - 1173/8*cf^2*dR
          - 16*cf^2*dR*z4
          + 8*cf^2*dR*z3
          - 242*cf^2*dR*z2
          - 97/2*cf^2*dR*x*Pi*Im1
          + 9/2*cf^2*dR*x*Pi^2
          - 40*cf^2*dR*x*z2*Pi*Im1
          )

       + a^2*sLn * (
          - 141*cf*ca*dR
          - 152/3*cf*ca*dR*z2
          - 22*cf*ca*dR*x*Pi*Im1
          - 97*cf^2*dR
          - 80*cf^2*dR*z2
          - 18*cf^2*dR*x*Pi*Im1
          )

       + a^2*sLn^2 * (
          - 22*cf*ca*dR
          - 18*cf^2*dR
          )

       + a^2*nl * (
          + 1849/18*cf*tr*dR
          - 32*cf*tr*dR*z3
          + 328/9*cf*tr*dR*z2
          + 26*cf*tr*dR*x*Pi*Im1
          - 2*cf*tr*dR*x*Pi^2
          + 32/3*cf*tr*dR*x*z2*Pi*Im1
          )

       + a^2*nl*sLn * (
          + 52*cf*tr*dR
          + 64/3*cf*tr*dR*z2
          + 8*cf*tr*dR*x*Pi*Im1
          )

       + a^2*nl*sLn^2 * (
          + 8*cf*tr*dR
          )

       - dR
         
 );

xPi=(


       + a * (
          + 16*t^-3*cf*dR*Pi^-2*Im1
          + 16*t^-3*cf*dR*z2*Pi^-2*Im1
          )

       + a*xLn * (
          + 12*t^-3*cf*dR*Pi^-2*Im1
          )

       + a^2 * (
          + 6413/36*t^-3*cf*ca*dR*Pi^-2*Im1
          - 32*t^-3*cf*ca*dR*z4*Pi^-2*Im1
          - 208*t^-3*cf*ca*dR*z3*Pi^-2*Im1
          - 20/9*t^-3*cf*ca*dR*z2*Pi^-2*Im1
          + 153/4*t^-3*cf^2*dR*Pi^-2*Im1
          + 32*t^-3*cf^2*dR*z4*Pi^-2*Im1
          - 16*t^-3*cf^2*dR*z3*Pi^-2*Im1
          + 208*t^-3*cf^2*dR*z2*Pi^-2*Im1
          )

       + a^2*xLn * (
          + 150*t^-3*cf*ca*dR*Pi^-2*Im1
          + 304/3*t^-3*cf*ca*dR*z2*Pi^-2*Im1
          + 86*t^-3*cf^2*dR*Pi^-2*Im1
          + 160*t^-3*cf^2*dR*z2*Pi^-2*Im1
          )

       + a^2*xLn^2 * (
          + 44*t^-3*cf*ca*dR*Pi^-2*Im1
          + 36*t^-3*cf^2*dR*Pi^-2*Im1
          )

       + a^2*nl * (
          - 589/9*t^-3*cf*tr*dR*Pi^-2*Im1
          + 64*t^-3*cf*tr*dR*z3*Pi^-2*Im1
          + 64/9*t^-3*cf*tr*dR*z2*Pi^-2*Im1
          )

       + a^2*nl*xLn * (
          - 56*t^-3*cf*tr*dR*Pi^-2*Im1
          - 128/3*t^-3*cf*tr*dR*z2*Pi^-2*Im1
          )

       + a^2*nl*xLn^2 * (
          - 16*t^-3*cf*tr*dR*Pi^-2*Im1
          )

       + 2*t^-3*dR*Pi^-2*Im1
         
 );

zPi=(


       + a * (
          - 16*cf*dR*Pi^-2*Im1*z^-3
          - 16*cf*dR*z2*Pi^-2*Im1*z^-3
          )

       + a*zLn * (
          - 12*cf*dR*Pi^-2*Im1*z^-3
          )

       + a^2 * (
          - 6413/36*cf*ca*dR*Pi^-2*Im1*z^-3
          + 32*cf*ca*dR*z4*Pi^-2*Im1*z^-3
          + 208*cf*ca*dR*z3*Pi^-2*Im1*z^-3
          + 20/9*cf*ca*dR*z2*Pi^-2*Im1*z^-3
          - 153/4*cf^2*dR*Pi^-2*Im1*z^-3
          - 32*cf^2*dR*z4*Pi^-2*Im1*z^-3
          + 16*cf^2*dR*z3*Pi^-2*Im1*z^-3
          - 208*cf^2*dR*z2*Pi^-2*Im1*z^-3
          )

       + a^2*zLn * (
          - 150*cf*ca*dR*Pi^-2*Im1*z^-3
          - 304/3*cf*ca*dR*z2*Pi^-2*Im1*z^-3
          - 86*cf^2*dR*Pi^-2*Im1*z^-3
          - 160*cf^2*dR*z2*Pi^-2*Im1*z^-3
          )

       + a^2*zLn^2 * (
          - 44*cf*ca*dR*Pi^-2*Im1*z^-3
          - 36*cf^2*dR*Pi^-2*Im1*z^-3
          )

       + a^2*nl * (
          + 589/9*cf*tr*dR*Pi^-2*Im1*z^-3
          - 64*cf*tr*dR*z3*Pi^-2*Im1*z^-3
          - 64/9*cf*tr*dR*z2*Pi^-2*Im1*z^-3
          )

       + a^2*nl*zLn * (
          + 56*cf*tr*dR*Pi^-2*Im1*z^-3
          + 128/3*cf*tr*dR*z2*Pi^-2*Im1*z^-3
          )

       + a^2*nl*zLn^2 * (
          + 16*cf*tr*dR*Pi^-2*Im1*z^-3
          )

       - 2*dR*Pi^-2*Im1*z^-3
         
 );

sDtt=(


       + a*ng * (
          + 8/3
          )

       + a^2*ng * (
          + 1072/27*ca
          + 64/3*ca*z2
          + 40/9*ca*x*Pi*Im1
          )

       + a^2*ng*sLn * (
          + 80/9*ca
          )

       + a^2*nf*ng * (
          - 416/27*tr
          - 32/9*tr*x*Pi*Im1
          )

       + a^2*nf*ng*sLn * (
          - 64/9*tr
          )

       + a^3*ng * (
          + 32/9*ep^-2*ca*nl*tr
          + 16/9*ep^-1*ca*nl*tr
          + 32/9*ep^-1*ca*nl*tr*x*Pi*Im1
          + 80/9*ca*nl*tr*z2
          + 16/9*ca*nl*tr*x*Pi*Im1
          - 16/9*ca*nl*tr*x*Pi^2
          + 249292/243*ca^2
          - 272*ca^2*z3
          + 23552/27*ca^2*z2
          + 17968/81*ca^2*x*Pi*Im1
          - 320/27*ca^2*x*Pi^2
          + 1216/9*ca^2*x*z2*Pi*Im1
          )

       + a^3*ng*sLn * (
          + 64/9*ep^-1*ca*nl*tr
          + 32/9*ca*nl*tr
          + 64/9*ca*nl*tr*x*Pi*Im1
          + 35936/81*ca^2
          + 2432/9*ca^2*z2
          + 1280/27*ca^2*x*Pi*Im1
          )

       + a^3*ng*sLn^2 * (
          + 64/9*ca*nl*tr
          + 1280/27*ca^2
          )

       + a^3*nf*ng * (
          - 32/9*ep^-2*ca*tr
          - 16/9*ep^-1*ca*tr
          - 32/9*ep^-1*ca*tr*x*Pi*Im1
          - 164704/243*ca*tr
          + 64*ca*tr*z3
          - 8048/27*ca*tr*z2
          - 15568/81*ca*tr*x*Pi*Im1
          + 464/27*ca*tr*x*Pi^2
          - 512/9*ca*tr*x*z2*Pi*Im1
          - 232/3*cf*tr
          + 128/3*cf*tr*z3
          - 32/3*cf*tr*x*Pi*Im1
          )

       + a^3*nf*ng*sLn * (
          - 64/9*ep^-1*ca*tr
          - 31136/81*ca*tr
          - 1024/9*ca*tr*z2
          - 1856/27*ca*tr*x*Pi*Im1
          - 64/3*cf*tr
          )

       + a^3*nf*ng*sLn^2 * (
          - 1856/27*ca*tr
          )

       + a^3*nf^2*ng * (
          + 26752/243*tr^2
          + 512/27*tr^2*z2
          + 3328/81*tr^2*x*Pi*Im1
          - 128/27*tr^2*x*Pi^2
          )

       + a^3*nf^2*ng*sLn * (
          + 6656/81*tr^2
          + 512/27*tr^2*x*Pi*Im1
          )

       + a^3*nf^2*ng*sLn^2 * (
          + 512/27*tr^2
          )
 );

tDtt=(


       + a*ng * (
          + 8/3
          )

       + a^2*ng * (
          + 1072/27*ca
          + 64/3*ca*z2
          )

       + a^2*ng*tLn * (
          + 80/9*ca
          )

       + a^2*nf*ng * (
          - 416/27*tr
          )

       + a^2*nf*ng*tLn * (
          - 64/9*tr
          )

       + a^3*ng * (
          + 32/9*ep^-2*ca*nl*tr
          + 16/9*ep^-1*ca*nl*tr
          + 80/9*ca*nl*tr*z2
          + 249292/243*ca^2
          - 272*ca^2*z3
          + 23552/27*ca^2*z2
          )

       + a^3*ng*tLn * (
          + 64/9*ep^-1*ca*nl*tr
          + 32/9*ca*nl*tr
          + 35936/81*ca^2
          + 2432/9*ca^2*z2
          )

       + a^3*ng*tLn^2 * (
          + 64/9*ca*nl*tr
          + 1280/27*ca^2
          )

       + a^3*nf*ng * (
          - 32/9*ep^-2*ca*tr
          - 16/9*ep^-1*ca*tr
          - 164704/243*ca*tr
          + 64*ca*tr*z3
          - 8048/27*ca*tr*z2
          - 232/3*cf*tr
          + 128/3*cf*tr*z3
          )

       + a^3*nf*ng*tLn * (
          - 64/9*ep^-1*ca*tr
          - 31136/81*ca*tr
          - 1024/9*ca*tr*z2
          - 64/3*cf*tr
          )

       + a^3*nf*ng*tLn^2 * (
          - 1856/27*ca*tr
          )

       + a^3*nf^2*ng * (
          + 26752/243*tr^2
          + 512/27*tr^2*z2
          )

       + a^3*nf^2*ng*tLn * (
          + 6656/81*tr^2
          )

       + a^3*nf^2*ng*tLn^2 * (
          + 512/27*tr^2
          )
 );

sDpt=(


       + a*ng * (
          - 8/3
          )

       + a^2*ng * (
          - 1192/27*ca
          - 64/3*ca*z2
          - 88/9*ca*x*Pi*Im1
          )

       + a^2*ng*sLn * (
          - 176/9*ca
          )

       + a^2*nf*ng * (
          + 320/27*tr
          + 32/9*tr*x*Pi*Im1
          )

       + a^2*nf*ng*sLn * (
          + 64/9*tr
          )

       + a^3*ng * (
          - 281740/243*ca^2
          + 304*ca^2*z3
          - 24272/27*ca^2*z2
          - 28672/81*ca^2*x*Pi*Im1
          + 968/27*ca^2*x*Pi^2
          - 1600/9*ca^2*x*z2*Pi*Im1
          )

       + a^3*ng*sLn * (
          - 57344/81*ca^2
          - 3200/9*ca^2*z2
          - 3872/27*ca^2*x*Pi*Im1
          )

       + a^3*ng*sLn^2 * (
          - 3872/27*ca^2
          )

       + a^3*nf*ng * (
          + 152464/243*ca*tr
          - 64*ca*tr*z3
          + 7424/27*ca*tr*z2
          + 18016/81*ca*tr*x*Pi*Im1
          - 704/27*ca*tr*x*Pi^2
          + 512/9*ca*tr*x*z2*Pi*Im1
          + 200/3*cf*tr
          - 128/3*cf*tr*z3
          + 32/3*cf*tr*x*Pi*Im1
          )

       + a^3*nf*ng*sLn * (
          + 36032/81*ca*tr
          + 1024/9*ca*tr*z2
          + 2816/27*ca*tr*x*Pi*Im1
          + 64/3*cf*tr
          )

       + a^3*nf*ng*sLn^2 * (
          + 2816/27*ca*tr
          )

       + a^3*nf^2*ng * (
          - 16768/243*tr^2
          - 512/27*tr^2*z2
          - 2560/81*tr^2*x*Pi*Im1
          + 128/27*tr^2*x*Pi^2
          )

       + a^3*nf^2*ng*sLn * (
          - 5120/81*tr^2
          - 512/27*tr^2*x*Pi*Im1
          )

       + a^3*nf^2*ng*sLn^2 * (
          - 512/27*tr^2
          )
 );

tDpt=(


       + a*ng * (
          - 8/3
          )

       + a^2*ng * (
          - 1192/27*ca
          - 64/3*ca*z2
          )

       + a^2*ng*tLn * (
          - 176/9*ca
          )

       + a^2*nf*ng * (
          + 320/27*tr
          )

       + a^2*nf*ng*tLn * (
          + 64/9*tr
          )

       + a^3*ng * (
          - 281740/243*ca^2
          + 304*ca^2*z3
          - 24272/27*ca^2*z2
          )

       + a^3*ng*tLn * (
          - 57344/81*ca^2
          - 3200/9*ca^2*z2
          )

       + a^3*ng*tLn^2 * (
          - 3872/27*ca^2
          )

       + a^3*nf*ng * (
          + 152464/243*ca*tr
          - 64*ca*tr*z3
          + 7424/27*ca*tr*z2
          + 200/3*cf*tr
          - 128/3*cf*tr*z3
          )

       + a^3*nf*ng*tLn * (
          + 36032/81*ca*tr
          + 1024/9*ca*tr*z2
          + 64/3*cf*tr
          )

       + a^3*nf*ng*tLn^2 * (
          + 2816/27*ca*tr
          )

       + a^3*nf^2*ng * (
          - 16768/243*tr^2
          - 512/27*tr^2*z2
          )

       + a^3*nf^2*ng*tLn * (
          - 5120/81*tr^2
          )

       + a^3*nf^2*ng*tLn^2 * (
          - 512/27*tr^2
          )
 );

zPitt=(


       + a*ng * (
          + 16*z^-4
          )

       + a^2*ng * (
          - 128/9*nf*tr*z^-4
          + 1264/9*ca*z^-4
          + 64/3*ca*Pi^2*z^-4
          )

       + a^2*ng*zLn * (
          - 128/3*nf*tr*z^-4
          + 160/3*ca*z^-4
          )

       + a^3*ng * (
          - 1280/81*nf^2*tr^2*z^-4
          - 53728/81*ca*nf*tr*z^-4
          - 560/27*ca*nf*tr*Pi^2*z^-4
          + 384*ca*nf*tr*z3*z^-4
          + 416/9*ca*nl*tr*z^-4
          + 16/9*ca*nl*tr*Pi^2*z^-4
          + 149368/81*ca^2*z^-4
          + 8896/27*ca^2*Pi^2*z^-4
          - 1632*ca^2*z3*z^-4
          - 688/3*cf*nf*tr*z^-4
          + 256*cf*nf*tr*z3*z^-4
          )

       + a^3*ng*zLn * (
          - 128/3*ep^-1*ca*nf*tr*z^-4
          + 128/3*ep^-1*ca*nl*tr*z^-4
          + 2048/27*nf^2*tr^2*z^-4
          - 21440/27*ca*nf*tr*z^-4
          - 1024/9*ca*nf*tr*Pi^2*z^-4
          - 1216/9*ca*nl*tr*z^-4
          + 43712/27*ca^2*z^-4
          + 2432/9*ca^2*Pi^2*z^-4
          - 128*cf*nf*tr*z^-4
          )

       + a^3*ng*zLn^2 * (
          + 1024/9*nf^2*tr^2*z^-4
          - 3712/9*ca*nf*tr*z^-4
          + 128/3*ca*nl*tr*z^-4
          + 2560/9*ca^2*z^-4
          )
 );

zPipt=(


       + a*ng * (
          - 16*z^-4
          )

       + a^2*ng * (
          - 64/9*nf*tr*z^-4
          - 448/9*ca*z^-4
          - 64/3*ca*Pi^2*z^-4
          )

       + a^2*ng*zLn * (
          + 128/3*nf*tr*z^-4
          - 352/3*ca*z^-4
          )

       + a^3*ng * (
          + 4352/81*nf^2*tr^2*z^-4
          + 9952/81*ca*nf*tr*z^-4
          - 1024/27*ca*nf*tr*Pi^2*z^-4
          - 384*ca*nf*tr*z3*z^-4
          - 72088/81*ca^2*z^-4
          - 2800/27*ca^2*Pi^2*z^-4
          + 1824*ca^2*z3*z^-4
          + 496/3*cf*nf*tr*z^-4
          - 256*cf*nf*tr*z3*z^-4
          )

       + a^3*ng*zLn * (
          + 1024/27*nf^2*tr^2*z^-4
          + 10112/27*ca*nf*tr*z^-4
          + 1024/9*ca*nf*tr*Pi^2*z^-4
          - 29504/27*ca^2*z^-4
          - 3200/9*ca^2*Pi^2*z^-4
          + 128*cf*nf*tr*z^-4
          )

       + a^3*ng*zLn^2 * (
          - 1024/9*nf^2*tr^2*z^-4
          + 5632/9*ca*nf*tr*z^-4
          - 7744/9*ca^2*z^-4
          )
 );

xPitt=(


       + a*ng * (
          + 16*t^-4
          )

       + a^2*ng * (
          - 128/9*nf*tr*t^-4
          + 1264/9*ca*t^-4
          + 64/3*ca*Pi^2*t^-4
          )

       + a^2*ng*xLn * (
          - 128/3*nf*tr*t^-4
          + 160/3*ca*t^-4
          )

       + a^3*ng * (
          - 1280/81*nf^2*tr^2*t^-4
          - 53728/81*ca*nf*tr*t^-4
          - 560/27*ca*nf*tr*Pi^2*t^-4
          + 384*ca*nf*tr*z3*t^-4
          + 416/9*ca*nl*tr*t^-4
          + 16/9*ca*nl*tr*Pi^2*t^-4
          + 149368/81*ca^2*t^-4
          + 8896/27*ca^2*Pi^2*t^-4
          - 1632*ca^2*z3*t^-4
          - 688/3*cf*nf*tr*t^-4
          + 256*cf*nf*tr*z3*t^-4
          )

       + a^3*ng*xLn * (
          - 128/3*ep^-1*ca*nf*tr*t^-4
          + 128/3*ep^-1*ca*nl*tr*t^-4
          + 2048/27*nf^2*tr^2*t^-4
          - 21440/27*ca*nf*tr*t^-4
          - 1024/9*ca*nf*tr*Pi^2*t^-4
          - 1216/9*ca*nl*tr*t^-4
          + 43712/27*ca^2*t^-4
          + 2432/9*ca^2*Pi^2*t^-4
          - 128*cf*nf*tr*t^-4
          )

       + a^3*ng*xLn^2 * (
          + 1024/9*nf^2*tr^2*t^-4
          - 3712/9*ca*nf*tr*t^-4
          + 128/3*ca*nl*tr*t^-4
          + 2560/9*ca^2*t^-4
          )
 );

xPipt=(


       + a*ng * (
          - 16*t^-4
          )

       + a^2*ng * (
          - 64/9*nf*tr*t^-4
          - 448/9*ca*t^-4
          - 64/3*ca*Pi^2*t^-4
          )

       + a^2*ng*xLn * (
          + 128/3*nf*tr*t^-4
          - 352/3*ca*t^-4
          )

       + a^3*ng * (
          + 4352/81*nf^2*tr^2*t^-4
          + 9952/81*ca*nf*tr*t^-4
          - 1024/27*ca*nf*tr*Pi^2*t^-4
          - 384*ca*nf*tr*z3*t^-4
          - 72088/81*ca^2*t^-4
          - 2800/27*ca^2*Pi^2*t^-4
          + 1824*ca^2*z3*t^-4
          + 496/3*cf*nf*tr*t^-4
          - 256*cf*nf*tr*z3*t^-4
          )

       + a^3*ng*xLn * (
          + 1024/27*nf^2*tr^2*t^-4
          + 10112/27*ca*nf*tr*t^-4
          + 1024/9*ca*nf*tr*Pi^2*t^-4
          - 29504/27*ca^2*t^-4
          - 3200/9*ca^2*Pi^2*t^-4
          + 128*cf*nf*tr*t^-4
          )

       + a^3*ng*xLn^2 * (
          - 1024/9*nf^2*tr^2*t^-4
          + 5632/9*ca*nf*tr*t^-4
          - 7744/9*ca^2*t^-4
          )
 );



==> anc/rc.mres <==
Za=(


       + a*ep^-1 * (
          - 11/3*ca
          )

       + a*ep^-1*nf * (
          + 4/3*tr
          )

       + a^2*ep^-2 * (
          + 121/9*ca^2
          )

       + a^2*ep^-2*nf * (
          - 88/9*ca*tr
          )

       + a^2*ep^-2*nf^2 * (
          + 16/9*tr^2
          )

       + a^2*ep^-1 * (
          - 17/3*ca^2
          )

       + a^2*ep^-1*nf * (
          + 10/3*ca*tr
          + 2*cf*tr
          )

       + a^3*ep^-3 * (
          - 1331/27*ca^3
          )

       + a^3*ep^-3*nf * (
          + 484/9*ca^2*tr
          )

       + a^3*ep^-3*nf^2 * (
          - 176/9*ca*tr^2
          )

       + a^3*ep^-3*nf^3 * (
          + 64/27*tr^3
          )

       + a^3*ep^-2 * (
          + 1309/27*ca^3
          )

       + a^3*ep^-2*nf * (
          - 1246/27*ca^2*tr
          - 154/9*cf*ca*tr
          )

       + a^3*ep^-2*nf^2 * (
          + 280/27*ca*tr^2
          + 56/9*cf*tr^2
          )

       + a^3*ep^-1 * (
          - 2857/162*ca^3
          )

       + a^3*ep^-1*nf * (
          + 1415/81*ca^2*tr
          + 205/27*cf*ca*tr
          - 2/3*cf^2*tr
          )

       + a^3*ep^-1*nf^2 * (
          - 158/81*ca*tr^2
          - 44/27*cf*tr^2
          )

       + 1
         
 );

ZQ=(


       + a*ep^-1 * (
          - 3/2*cf
          )

       + a^2*ep^-2 * (
          + 11/4*cf*ca
          + 9/8*cf^2
          )

       + a^2*ep^-2*nl * (
          - cf*tr
          )

       + a^2*ep^-1 * (
          - 49/24*cf*ca
          + cf*ca*z2
          + 5/8*cf^2
          - 4*cf^2*z2
          )

       + a^2*ep^-1*nl * (
          + 5/6*cf*tr
          )

       + a^3*ep^-3 * (
          - 121/18*cf*ca^2
          - 33/8*cf^2*ca
          - 9/16*cf^3
          )

       + a^3*ep^-3*nl * (
          + 44/9*cf*ca*tr
          + 3/2*cf^2*tr
          )

       + a^3*ep^-3*nl^2 * (
          - 8/9*cf*tr^2
          )

       + a^3*ep^-2 * (
          + 1151/108*cf*ca^2
          - 22/9*cf*ca^2*z2
          + 221/144*cf^2*ca
          + 149/18*cf^2*ca*z2
          - 15/16*cf^3
          + 6*cf^3*z2
          )

       + a^3*ep^-2*nl * (
          - 194/27*cf*ca*tr
          + 8/9*cf*ca*tr*z2
          - 97/36*cf^2*tr
          - 32/9*cf^2*tr*z2
          )

       + a^3*ep^-2*nl^2 * (
          + 20/27*cf*tr^2
          )

       + a^3*ep^-1 * (
          + 1451/648*cf*ca^2
          - 11/9*cf*ca^2*z3
          + 130/27*cf*ca^2*z2
          - 8/5*cf*ca^2*z2^2
          - 655/216*cf^2*ca
          + 71/9*cf^2*ca*z3
          - 592/27*cf^2*ca*z2
          - 16/15*cf^2*ca*z2^2
          - 37/12*cf^3
          - 6*cf^3*z3
          + 32/3*cf^3*z2
          - 16/3*cf^3*z2^2
          )

       + a^3*ep^-1*nl * (
          - 256/81*cf*ca*tr
          + 76/9*cf*ca*tr*z3
          - 56/27*cf*ca*tr*z2
          + 235/27*cf^2*tr
          - 88/9*cf^2*tr*z3
          + 224/27*cf^2*tr*z2
          )

       + a^3*ep^-1*nl^2 * (
          + 70/81*cf*tr^2
          )

       + 1
         
 );

Z2h=(


       + a*ep^-1 * (
          + 3*cf
          - xil*cf
          )

       + a^2*ep^-2 * (
          - 11/2*cf*ca
          + 9/2*cf^2
          + 3/4*xil*cf*ca
          - 3*xil*cf^2
          + 1/4*xil^2*cf*ca
          + 1/2*xil^2*cf^2
          )

       + a^2*ep^-2*nf * (
          + 2*cf*tr
          )

       + a^2*ep^-1 * (
          + 179/24*cf*ca
          - xil*cf*ca
          - 1/8*xil^2*cf*ca
          )

       + a^2*ep^-1*nf * (
          - 8/3*cf*tr
          )

       + a^3*ep^-3 * (
          + 121/9*cf*ca^2
          - 33/2*cf^2*ca
          + 9/2*cf^3
          - 31/24*xil*cf*ca^2
          + 31/4*xil*cf^2*ca
          - 9/2*xil*cf^3
          - 3/8*xil^2*cf*ca^2
          + 3/2*xil^2*cf^3
          - 1/12*xil^3*cf*ca^2
          - 1/4*xil^3*cf^2*ca
          - 1/6*xil^3*cf^3
          )

       + a^3*ep^-3*nf * (
          - 88/9*cf*ca*tr
          + 6*cf^2*tr
          + 1/3*xil*cf*ca*tr
          - 2*xil*cf^2*tr
          )

       + a^3*ep^-3*nf^2 * (
          + 16/9*cf*tr^2
          )

       + a^3*ep^-2 * (
          - 3193/108*cf*ca^2
          + 179/8*cf^2*ca
          + 73/24*xil*cf*ca^2
          - 251/24*xil*cf^2*ca
          + 3/4*xil^2*cf*ca^2
          + 5/8*xil^2*cf^2*ca
          + 1/8*xil^3*cf*ca^2
          + 1/8*xil^3*cf^2*ca
          )

       + a^3*ep^-2*nf * (
          + 535/27*cf*ca*tr
          - 4*cf^2*tr
          - xil*cf*ca*tr
          + 8/3*xil*cf^2*tr
          )

       + a^3*ep^-2*nf^2 * (
          - 64/27*cf*tr^2
          )

       + a^3*ep^-1 * (
          + 23815/1296*cf*ca^2
          + 4*cf*ca^2*z4
          + 41/8*cf*ca^2*z3
          - 271/96*xil*cf*ca^2
          + 4/3*xil*cf*ca^2*z4
          - xil*cf*ca^2*z3
          - 13/32*xil^2*cf*ca^2
          - 1/8*xil^2*cf*ca^2*z3
          - 5/48*xil^3*cf*ca^2
          )

       + a^3*ep^-1*nf * (
          - 391/81*cf*ca*tr
          - 16*cf*ca*tr*z3
          - 17*cf^2*tr
          + 16*cf^2*tr*z3
          + 17/12*xil*cf*ca*tr
          )

       + a^3*ep^-1*nf^2 * (
          - 80/81*cf*tr^2
          )

       + 1
         
 );

Z2=(


       + a*ep^-1 * (
          - xil*cf
          )

       + a^2*ep^-2 * (
          + 3/4*xil*cf*ca
          + 1/4*xil^2*cf*ca
          + 1/2*xil^2*cf^2
          )

       + a^2*ep^-1 * (
          - 25/8*cf*ca
          + 3/4*cf^2
          - xil*cf*ca
          - 1/8*xil^2*cf*ca
          )

       + a^2*ep^-1*nf * (
          + cf*tr
          )

       + a^3*ep^-3 * (
          - 31/24*xil*cf*ca^2
          - 3/8*xil^2*cf*ca^2
          - 3/4*xil^2*cf^2*ca
          - 1/12*xil^3*cf*ca^2
          - 1/4*xil^3*cf^2*ca
          - 1/6*xil^3*cf^3
          )

       + a^3*ep^-3*nf * (
          + 1/3*xil*cf*ca*tr
          )

       + a^3*ep^-2 * (
          + 275/36*cf*ca^2
          - 11/6*cf^2*ca
          + 73/24*xil*cf*ca^2
          + 25/8*xil*cf^2*ca
          - 3/4*xil*cf^3
          + 3/4*xil^2*cf*ca^2
          + xil^2*cf^2*ca
          + 1/8*xil^3*cf*ca^2
          + 1/8*xil^3*cf^2*ca
          )

       + a^3*ep^-2*nf * (
          - 47/9*cf*ca*tr
          + 2/3*cf^2*tr
          - xil*cf*ca*tr
          - xil*cf^2*tr
          )

       + a^3*ep^-2*nf^2 * (
          + 8/9*cf*tr^2
          )

       + a^3*ep^-1 * (
          - 9155/432*cf*ca^2
          + 23/8*cf*ca^2*z3
          + 143/12*cf^2*ca
          - 4*cf^2*ca*z3
          - 1/2*cf^3
          - 263/96*xil*cf*ca^2
          - 1/4*xil*cf*ca^2*z3
          - 13/32*xil^2*cf*ca^2
          - 1/8*xil^2*cf*ca^2*z3
          - 5/48*xil^3*cf*ca^2
          )

       + a^3*ep^-1*nf * (
          + 287/27*cf*ca*tr
          - cf^2*tr
          + 17/12*xil*cf*ca*tr
          )

       + a^3*ep^-1*nf^2 * (
          - 20/27*cf*tr^2
          )

       + 1
         
 );

Z3=(


       + a*ep^-1 * (
          + 13/6*ca
          - 1/2*xil*ca
          )

       + a*ep^-1*nf * (
          - 4/3*tr
          )

       + a^2*ep^-2 * (
          - 13/8*ca^2
          - 17/24*xil*ca^2
          + 1/4*xil^2*ca^2
          )

       + a^2*ep^-2*nf * (
          + ca*tr
          + 2/3*xil*ca*tr
          )

       + a^2*ep^-1 * (
          + 59/16*ca^2
          - 11/16*xil*ca^2
          - 1/8*xil^2*ca^2
          )

       + a^2*ep^-1*nf * (
          - 5/2*ca*tr
          - 2*cf*tr
          )

       + a^3*ep^-3 * (
          + 403/144*ca^3
          + 47/48*xil*ca^3
          + 1/6*xil^2*ca^3
          - 1/8*xil^3*ca^3
          )

       + a^3*ep^-3*nf * (
          - 22/9*ca^2*tr
          - 5/6*xil*ca^2*tr
          - 1/3*xil^2*ca^2*tr
          )

       + a^3*ep^-3*nf^2 * (
          + 4/9*ca*tr^2
          )

       + a^3*ep^-2 * (
          - 7957/864*ca^3
          - 143/96*xil*ca^3
          + 13/24*xil^2*ca^3
          + 7/48*xil^3*ca^3
          )

       + a^3*ep^-2*nf * (
          + 481/54*ca^2*tr
          + 31/9*cf*ca*tr
          + 19/12*xil*ca^2*tr
          + xil*cf*ca*tr
          + 1/6*xil^2*ca^2*tr
          )

       + a^3*ep^-2*nf^2 * (
          - 50/27*ca*tr^2
          - 8/9*cf*tr^2
          )

       + a^3*ep^-1 * (
          + 9965/864*ca^3
          - 3/16*ca^3*z3
          - 167/96*xil*ca^3
          - 1/4*xil*ca^3*z3
          - 11/32*xil^2*ca^3
          - 1/16*xil^2*ca^3*z3
          - 7/96*xil^3*ca^3
          )

       + a^3*ep^-1*nf * (
          - 911/54*ca^2*tr
          + 6*ca^2*tr*z3
          - 5/54*cf*ca*tr
          - 8*cf*ca*tr*z3
          + 2/3*cf^2*tr
          + 2/3*xil*ca^2*tr
          )

       + a^3*ep^-1*nf^2 * (
          + 76/27*ca*tr^2
          + 44/27*cf*tr^2
          )

       + 1
         
 );

Ztt=(


       + a*ep^-1 * (
          + ca
          )

       + a^2*ep^-2 * (
          - 4/3*ca^2
          )

       + a^2*ep^-2*nf * (
          + 2/3*ca*tr
          )

       + a^2*ep^-1 * (
          + 17/9*ca^2
          - 1/3*ca^2*Pi^2
          )

       + a^2*ep^-1*nf * (
          - 13/9*ca*tr
          )

       + 1
         
 );

Zpt=(


       + a^2*ep^-1 * (
          - 1/3*ca^2*Pi^2
          )

       + 1
         
 );


